A light redback companion of PSR J1622-0315 and irradiation power in spider systems

We report optical observations of the millisecond pulsar binary system PSR J1622-0315 with the Lulin 1m telescope in Taiwan and the Lijiang 2.4m telescope in China between 2019 and 2021. The companion of the pulsar, which is of V~19 mag, showed ellipsoidal-distorted orbital variations in its light curves. The best-fit model to the light curves, with the binary code PHOEBE, gives a companion mass of 0.122+/-0.006 M_sun. This places PSR J1622-0315 in the spider-system subclass. We compared the properties of PSR J1622-0315 with other spider pulsar binaries for the scalings between the spin-down luminosity derived for the pulsar, irradiation luminosity of the companion, and X-ray luminosity of the binary. We find that pulsar irradiation in PSR J1622-0315 is insignificant and the irradiation luminosity of the transitional millisecond pulsars PSR J1023+0038 and PSR J1227-4853 are the highest among the redback systems.

==> anc/Table4.csv <==
Name,Lirr [1e34 erg/s],u_err,l_err,Log (Lx [erg/s]),u_err,l_err,Log (Edot [erg/s]),Mass [msun],u_err,l_err,Spin [ms],Pdot [1e-21 s/s]
PSR J0023+0923,0.296,0.016,0.013,29.35,0.47,0.53,34.13,0.018,0.002,0.001,3.05,9.61258448
PSR J0251+2606,0.252,0.012,0.011,-,-,-,34.26,0.032,0.006,0.003,2.54,7.57
PSR J0636+5128,0.097,0.001,0.001,27.93,1.18,0.82,33.75,0.018,0.001,0.001,2.87,3.345425044
PSR J0952-0607,2.043,0.077,0.076,30.47,-,-,34.81,0.029,0.001,0.001,1.41,4.561748606
PSR J1124-3653,0.286,0.008,0.01,30.56,0.45,0.68,33.6,0.041,0.001,0.003,2.41,1.412401234
PSR J1301+0833,0.697,0.046,0.058,-,-,-,34.82,0.045,0.001,0.002,1.84,-
PSR J1311-3430,20,0,0,31.63,0.37,0.54,34.69,0.016,0.001,0.001,2.56,20.91927122
PSR J1544+4937,0.161,0.035,0.035,-,-,-,34.06,0.025,0.006,0.006,2.16,2.926686503
PSR J1555-2908,9.92,0.31,0.31,-,-,-,35.49,0.06,0.005,0.003,1.79,44.5
PSR J1653.6-0158,0.33,0.039,0.034,31.07,0.04,0.04,33.64,0.013,0.001,0.001,1.97,2.4
PSR J1810+1744,2.389,0.0239,0.0239,30.68,0.44,0.52,34.6,0.071,0.027,0.027,1.66,4.600662495
PSR J1959+2048,3.01,0.036,0.036,31.04,0.32,0.48,35,0.036,0.001,0.001,1.61,10.63464384
PSR J2017-1614,,,,-,-,-,33.85,,,,2.31,2.45
PSR J2051-0827,,,,28.62,0.55,0.7,33.72,~0.04,,,4.51,12.13862689
PSR J2052+1219,0.944,0.024,0.024,-,-,-,34.53,0.042,0.001,0.001,1.99,6.7
PSR J2241-5236,0.282,0.005,0.006,29.88,0.42,0.57,34.4,0.016,0.001,0.001,2.19,6.650923112
PSR J2256-1024,0.2765,0.002765,0.002765,30.08,0.37,0.53,34.6,>0.03,,,2.29,12.10103572
PSR J1023+0038,0.8838,0.008838,0.008838,31.9,0.31,0.75,34.4,0.205,0.008,0.008,1.96,11.81431751
PSR J1048+2339,0.759,0.21,0.175,31.52,0.18,0.18,34.08,0.295,0.055,0.055,4.67,30.37
PSR J1227-4853,1.21,0.02,0.02,32.12,0.31,0.47,34.96,0.175,0.01,0.01,1.69,11.11675354
PSR J1306-40,,,,31.94,-,-,,0.59,0.01,0.01,2.2,-
PSR J1431-4715,,,,-,-,-,34.83,0.13-0.19,,,2.01,14.1
PSR J1622-0315,,,,30.61,0.07,0.07,33.89,0.122,0.007,0.006,3.85,11.6
PSR J1628-3205,,,,30.96,0.33,0.5,34.26,0.17-0.24,,,3.21,15.05555076
PSR J1723-2837,,,,31.92,0.31,0.48,34.67,0.36,0.08,0.06,1.86,7.5606068
PSR J2039-5617,0.15,0.027,0.0175,31.18,0.03,0.03,34.4,0.171,0.009,0.009,2.65,14.16
PSR J2129-0429,0.091,0.018,0.018,31.79,0.34,0.51,34.48,0.44,0.04,0.04,7.62,335.5527373
PSR J2215+5135,0.7935,0.007935,0.007935,31.92,0.41,0.61,34.87,0.345,0.008,0.007,2.61,33.36776648
PSR J2339-0533 ,0.316,0.073,0.073,31.44,0.33,0.49,34.04,0.3,0.02,0.02,2.88,6.684671954
